Nori: Concealing the Concealed Identifier in 5G

IMSI catchers have been a long standing and serious privacy problem in pre-5G mobile networks. To tackle this, 3GPP introduced the Subscription Concealed Identifier (SUCI) and other countermeasures in 5G. In this paper, we analyze the new SUCI mechanism and discover that it provides very poor anonymity when used with the variable length Network Specific Identifiers (NSI), which are part of the 5G standard. When applied to real-world name length data, we see that SUCI only provides 1-anonymity, meaning that individual subscribers can easily be identified and tracked. We strongly recommend 3GPP and GSMA to standardize and recommend the use of a padding mechanism for SUCI before variable length identifiers get more commonly used. We further show that the padding schemes, commonly used for network traffic, are not optimal for padding of identifiers based on real names. We propose a new improved padding scheme that achieves much less message expansion for a given $k$-anonymity.

==> anc/scb_name_length_data_Sweden_Stockholm_2019.csv <==
Length,Sweden-fl,Sweden-fml,Stockholm-fl,Stockholm-fml
4,770,753,98,97
5,4815,4709,574,562
6,15053,14380,1717,1621
7,61086,57613,6375,5897
8,198946,187307,20511,18821
9,466161,440204,47998,44361
10,845220,800046,85583,79169
11,1232128,1168325,119605,110603
12,1537415,1459671,142089,131637
13,1634987,1554368,145003,134628
14,1441337,1375360,124717,116632
15,1072834,1034405,92960,88677
16,696269,688363,62391,62102
17,426131,446300,40174,43485
18,256513,300180,25909,32212
19,151167,210269,17260,25176
20,92937,157974,12102,20763
21,59309,122712,8363,16316
22,38522,92442,5881,12548
23,24537,66665,3961,9082
24,15231,44551,2459,5978
25,9243,28065,1471,3725
26,5650,16943,974,2285
27,3497,9977,579,1351
28,2145,5775,371,801
29,1365,3373,235,480
30,864,1969,160,294
31,554,1183,99,186
32,378,719,72,127
33,241,437,53,82
34,186,301,40,58
35,137,189,37,44
36,74,119,11,20
37,42,61,5,9
38,41,53,11,15
39,25,30,3,3
40,21,25,22,26
41,14,20,0,0
42,14,14,0,0
43,8,10,0,0
44,7,8,0,0
45,3,5,0,0
46,13,17,0,0
